On Cohen-Macaulayness of S_n-invariant subspace arrangements

Given a partition $\lambda$ of n, consider the subspace $E_\lambda$ of $C^n$ where the first $\lambda_1$ coordinates are equal, the next $\lambda_2$ coordinates are equal, etc. In this paper, we study subspace arrangements $X_\lambda$ consisting of the union of translates of $E_\lambda$ by the symmetric group. In particular, we focus on determining when $X_\lambda$ is Cohen-Macaulay. This is inspired by previous work of the third author coming from the study of rational Cherednik algebras and which answers the question positively when all parts of $\lambda$ are equal. We show that $X_\lambda$ is not Cohen-Macaulay when $\lambda$ has at least 4 distinct parts, and handle a large number of cases when $\lambda$ has 2 or 3 distinct parts. Along the way, we also settle a conjecture of Sergeev and Veselov about the Cohen-Macaulayness of algebras generated by deformed Newton sums. Our techniques combine classical techniques from commutative algebra and invariant theory, in many cases we can reduce an infinite family to a finite check which can sometimes be handled by computer algebra.

==> anc/computations1.m2 <==
F=ZZ/32003;
R=F[x_1..x_n];
--mu and nu are generators for S_n acting on x_i by permutation of indices
mu={x_1=>x_2,x_2=>x_1};
nu=append(apply(n-1,i->(x_(i+1)=>x_(i+2))), x_n=>x_1);

--creates the ideal x_1=...=x_(lambda_1), x_(lambda_1+1)=...=x_(lambda_2), ..., 
--which is the subspace E_lambda from cmpart.pdf
base = lambda -> (
    I:={};
    counter:=0;
    for i in lambda do (
	counter=counter+1;
	anchor:=counter;
	for j from 0 to i-2 do (
	    counter=counter+1;
	    I=append(I,x_anchor-x_counter);
	    );
	);
    ideal mingens ideal I
    )

--input: set L of ideals
--output: closure under S_n of this set of ideals
orbit = L -> (
    Lnew = L;
    flag = true;
    while flag do (
     	temp = {};
     	for i in Lnew do (
	    iM = ideal(mingens(sub(i,mu)));
	    iN = ideal(mingens(sub(i,nu)));
	    if not(member(iM, L)) then temp = append(temp, iM);
	    if not(member(iN, L)) then temp = append(temp, iN);
     	    );
     	L = join(L,temp);
     	if #temp==0 then flag = false;
     	Lnew=temp;
     	);
    unique(L)
    )

--output: ideal of subspace arrangement X_lambda
Xideal = lambda -> (
    intersect orbit({base(lambda)})
    )

end

--Time estimates below are just to give a sense for how long the computations should be left running
--Proposition 5.1
restart
n=7;
load "computations1.m2"
--Computation that X_{3,3,2} is not Cohen-Macaulay
I=Xideal({3,2,2});
--numerator of Hilbert series has negative coefficients:
reduceHilbert hilbertSeries I

restart
n=8;
load "computations1.m2"

--Computation that X_{4,2,2} is Cohen-Macaulay
I=Xideal({4,2,2});
--We show that 3 random linear forms give a regular sequence on R/I by showing that the numerator of the Hilbert series is unaffected
reduceHilbert hilbertSeries I
reduceHilbert hilbertSeries (I + ideal(random(R^1, R^{3:-1})))

--Computation that X_{3,3,2} is not Cohen-Macaulay
I2=Xideal({3,3,2}); --takes about 3 minutes over ZZ/32003 and about 5 minutes over QQ
--numerator of Hilbert series has negative coefficients:
reduceHilbert hilbertSeries I2

restart
n=9;
load "computations1.m2"
--Computation that X_{5,2,2} is not Cohen-Macaulay
I=Xideal({5,2,2}); --takes about 4.5 minutes over ZZ/32003 and about 21 minutes over QQ
--numerator of Hilbert series has negative coefficients:
reduceHilbert hilbertSeries I


==> anc/computations2.m2 <==
--Computations supporting the proof of Proposition 5.10
R=QQ[a,b][x,y];
P = j -> a*x^j+b*y^j+(-a*x-b*y)^j; --deformed Newton sum from Sec. 5.1

goodPart = n -> ( -- generate all partitions of n which do not use 1
     P:=apply(partitions(n),toList);
     li:={};
     for p in P do if not(member(1,p)) then li=append(li,p);
     li     )

-- generate all monomials of degree n in x,y
monom = n -> apply(n+1, i->x^i*y^(n-i))

-- create a matrix whose image is the degree n piece of R_{a,b}
freeMod = n -> (
M:=matrix{apply(goodPart(n),i->product(apply(i,j->P(j))))};
(coefficients(M,Monomials=>monom(n)))_1 )

maps=apply(toList(2..9), i->freeMod(i));
-- generic dimensions for in degrees 2,...,9
ranks=apply(maps, rank);
-- calculate ideal of minors for degrees 2...8 to check for degeneracies
degen=apply(7, i->print primaryDecomposition radical minors(ranks_i, maps_i));
-- Degree 9 generically has dimension 7, but ideal of 7x7 minors too hard to calculate.
-- Instead, note that degeneracy locus is contained in the zero locus of each minor, 
-- and we can find a special one which factors completely:
primaryDecomposition radical ideal (det((maps_7)_{1..7}^{0..6}))


==> anc/computations3.m2 <==
F=QQ;
R=F[x,y];

--compare reduced Hilbert series H1,H2
compare = (H1, H2) -> ((numerator H1) * (value denominator H2) == (numerator H2) * (value denominator H1))

--output: presentation of surface whose coordinate ring is generated by 
--        P_s with parameters p,q,r with s=1,...,N. The P_s are normalized
--        such that P_1=0, reducing the number of variables by one.

surf = (p, q, r, N) -> (
    S := F[v_1..v_N, Degrees=>toList(1..N)];
    a := p/r;
    b := q/r;
    eqns := apply(N, i-> a * x^(i+1) + b * y^(i+1) + (-1)^(i+1)*(a*x + b*y)^(i+1));
    f := map(R, S, eqns);
    ker f
    )

--output: smallest N such that P_(N+1) is in the subalgebra generated by P_1,...,P_N
--note:   there is no formal reason that <P_1, ..., P_N> = R, but it heuristically seems to work

guess = (p, q, r) -> (
    count := 2;
    H := reduceHilbert hilbertSeries surf(p, q, r, 1);
    H' := reduceHilbert hilbertSeries surf(p, q, r, 2);
    while not compare(H, H') do (
	H = H';
	count = count+1;
	H' = reduceHilbert hilbertSeries surf(p, q, r, count);
	);
    count - 1
    )

-- The calculation upon which Prop. 5.12 is based
reduceHilbert hilbertSeries (surf(3,2,1, guess(3,2,1)) + ideal(v_2,v_3))


==> anc/computations4.m2 <==
--Computations supporting the proof of Lemma 6.2, modification of computations2.m2
R=QQ[a][e1,e2,x,y];
P = j -> (a+1)*x^j+a*y^j+(-(a+1)*x-a*y)^j; --deformed Newton sum from Sec. 6.3
T = j -> (x^j-(-(a+1)*x-a*y)^j)*e1+(y^j-(-(a+1)*x-a*y)^j)*e2; --generators of M from Sec. 6.1

goodPartP = n -> ( -- generate all partitions of n which do not use 1, because P(1)=0
     P:=apply(partitions(n),toList);
     li:={};
     for p in P do if not(member(1,p)) then li=append(li,p);
     li     )
 
goodPart = n -> (
     li = {};
     for i from 1 to n do (
	 temp = goodPartP(n-i);
	 temp2 = {};
	 for p in temp do temp2 = append(temp2, append(p, i));
	 li = append(li, temp2); );
     flatten li )

-- generate all monomials of degree n in x,y
monom = n -> join(apply(n+1, i->x^i*y^(n-i)*e1), apply(n+1, i->x^i*y^(n-i)*e2), {e1,e2})

-- generate monomials indicated by goodPart(n). A list {n_1, ..., n_{k+1}}
-- corresponds to P(n_1) * ... * P(n_k) * T(n_{k+1})
monomialList = n -> (
    if (n == 1 or n == 2) then return {(T(n))};
    li = goodPart(n);
    monomLi = {};
    for p in li do (
	singleMonomial = 1;
	for i from 0 to (#p-2) do (
	    singleMonomial = singleMonomial * P(p#i); );
	singleMonomial = singleMonomial * T(p#-1);
	monomLi = append(monomLi, singleMonomial); );
    monomLi )

-- create a matrix whose image is the degree n piece of M
freeMod = n -> (
M:=matrix{monomialList(n)};
(coefficients(M,Monomials=>monom(n)))_1 )

maps=apply(toList(1..8), i->freeMod(i));

-- Generic rank of each degree
ranks = apply(maps, rank);

-- calculate ideal of minors for degrees 1 to 5, to check for degeneracies
for i from 0 to 4 do (
    print primaryDecomposition radical minors(ranks#i, maps#i) << end; );

-- We pick out specific minors from degrees 6 to 8 that split, to get an upper bound on bad values.
-- a=4 is a root of the minor for maps#6, the degree 7 map, so we compute the rank at a=4
-- explicitly to show it has generic rank there.

print toString factor det(maps#5_{0..6}^{6..12})
print toString factor det(maps#6_{0..9}^{5..14})
<< "Rank of degree 7 map at a=4: " << rank sub(maps#6, {a=>4}) << endl
print toString factor det(maps#7_{0..10}^{6..16})



==> anc/min-poly.txt <==
Minimal polynomials for x,y,z in proof of Proposition 5.3:

minimal polynomial of x:

t^6 + (-3/2*b^2 - 3/2*b - 3/2)/(b^3 + 7/2*b^2 + 7/2*b + 1)*p2*t^4 - 3/2*b/(b^3 + 7/2*b^2 + 7/2*b + 1)*p3*t^3 + (3/4*b^2 - 3/8*b + 3/4)/(b^4 + 9/2*b^3 + 7*b^2 + 9/2*b + 1)*p2^2*t^2 + 3/4*b/(b^4 + 9/2*b^3 + 7*b^2 + 9/2*b + 1)*p2*p3*t + (-1/8*b^2 + 1/4*b - 1/8)/(b^5 + 11/2*b^4 + 23/2*b^3 + 23/2*b^2 + 11/2*b + 1)*p2^3 + 1/8*b/(b^4 + 9/2*b^3 + 7*b^2 + 9/2*b + 1)*p3^2

minimal polynomial of y:

t^6 - 3/2/(b + 1/2)*p2*t^4 + (-3/2*b - 1)/(b^3 + 3/2*b^2 + 1/2*b)*p3*t^3 + (3/4*b + 9/8)/(b^3 + 5/2*b^2 + 2*b + 1/2)*p2^2*t^2 + (3/4*b + 3/2)/(b^4 + 5/2*b^3 + 2*b^2 + 1/2*b)*p2*p3*t + (-1/8*b - 1/4)/(b^4 + 7/2*b^3 + 9/2*b^2 + 5/2*b + 1/2)*p2^3 + (1/8*b^2 + 1/2*b + 1/2)/(b^5 + 5/2*b^4 + 2*b^3 + 1/2*b^2)*p3^2

minimal polynomial of z=-(b+1)x-by:

t^6 - 3/(b + 2)*p2*t^4 + (-2*b^2 - 3*b)/(b^2 + 3*b + 2)*p3*t^3 + (9/4*b + 3/2)/(b^3 + 4*b^2 + 5*b + 2)*p2^2*t^2 + (3*b^2 + 3/2*b)/(b^3 + 4*b^2 + 5*b + 2)*p2*p3*t + (-1/2*b - 1/4)/(b^4 + 5*b^3 + 9*b^2 + 7*b + 2)*p2^3 + (b^3 + b^2 + 1/4*b)/(b^3 + 4*b^2 + 5*b + 2)*p3^2
